On sound ranging in some non-proper metric spaces

We consider the sound ranging, or source localization, problem --- find the unknown source-point from known moments when the spherical wave of linearly, with time, increasing radius reaches known sensor-points --- in some non-proper metric spaces (closed ball is not always compact). Under certain conditions we approximate the solution to arbitrary precision by the iterative processes with and without a stopping criterion. We also consider this problem in normed spaces with a strictly convex norm when the sensors are dense on the unit sphere. Appended is the implementation of the approximation algorithm in Julia language.

==> anc/space.jl <==
# This ancillary file to
# "On sound ranging in some non-proper metric spaces" paper by S.V. Goncharov
# is placed in public domain.

module Space

# The space is R^m_p

## Primary constants
const DIM = 2 # m
const POW = 5.6789 # p

## Derived constants
# We cover ball or radius 1 by balls of radius 1/2.
# Their centers are at nodes of (hyper)cubic lattice.
# The number N of small "cubes" along each axis must be big enough
# so that the length of the longest diagonal of a small "cube"
# is not greater than 1, then such diagonal is covered entirely by halved balls:
# (((2.0 / N) ^ POW) * DIM) ^ (1 / POW) <= 1
const COVER_AXIS_STEP_NUM = Int(ceil( 2.0 / ((1.0 / DIM)^(1 / POW)) ))
const COVER_AXIS_STEP_LEN = 2.0 / COVER_AXIS_STEP_NUM

struct Point
	x::Array{Float64,1}
end

struct Coverand
	center::Point
	radius::Float64
end

struct CoverandIndex
	i::Array{Int,1}
end

export Point, Coverand

distance(p1, p2) = (sum( (abs.(p1.x - p2.x)).^POW ))^(1.0 / POW)

newZeroPoint() = Point(zeros(Float64, DIM))

newRandomPoint(rad=1.0) = Point(rad * (1.0 .- 2.0 * rand(Float64, DIM)))

newCoverandIndex() = CoverandIndex(zeros(Int, DIM))

# Increment d-digit number in base COVER_AXIS_STEP_NUM+1
# (i-th digit is the index of cubic lattice node along i-th axis)
function nextCoverandIndex(index)
	next = deepcopy(index)
	carry, dim = 1, 1
	while (carry == 1) && (dim <= DIM)
		next.i[dim] += carry
		if (next.i[dim] > COVER_AXIS_STEP_NUM)
			next.i[dim], carry = 0, 1
		else
			carry = 0
		end
		dim += 1
	end
	is_last = (carry == 1) # overflow
	return next, is_last
end

function makeUnitCover()
	cover = []
	zeroPoint = newZeroPoint()
	index = newCoverandIndex()
	is_last = false
	while !is_last
		found, coverand = false, nothing
		while (!found) && (!is_last)
			coverand = Coverand(Point([- 1.0 + index.i[dim] * COVER_AXIS_STEP_LEN for dim = 1:DIM]), 0.5)
			index, is_last = nextCoverandIndex(index)
			found = (distance(coverand.center, zeroPoint) <= 1.5) # exclude halved balls that do not intersect with unit ball
		end
		if found
			append!(cover, [coverand])
		end
	end
	return cover
end

transcaleUnitCoverand(baseCoverand, unitCoverand) = Coverand(Point([baseCoverand.center.x[dim] + baseCoverand.radius * unitCoverand.center.x[dim] for dim = 1:DIM]), baseCoverand.radius * unitCoverand.radius)

export distance, newZeroPoint, newRandomPoint, makeUnitCover, transcaleUnitCoverand

end

==> anc/sr_ms_rc.jl <==
# This ancillary file to
# "On sound ranging in some non-proper metric spaces" paper by S.V. Goncharov
# is placed in public domain.

include("space.jl")

using .Space

const SENSOR_NUM = 64
const SOURCE_SCATTER_SIZE = 10.0
const SENSOR_SCATTER_SIZE = 100.0
const INIT_COVERAND_RADIUS = 20.0
const PRECISION = 0.1

struct Sensor
	p::Point
	t::Float64
end

function makeProblem()
	source = newRandomPoint(SOURCE_SCATTER_SIZE)
	t_0 = randn()
	sensors = []
	for i = 1:SENSOR_NUM
		p = newRandomPoint(SENSOR_SCATTER_SIZE)
		t = t_0 + distance(source, p)
		append!(sensors, [Sensor(p, t)])
	end
	return sensors, source
end

function defect(sensors, x)
	taus = [s.t - distance(x, s.p) for s in sensors]
	return maximum(taus) - minimum(taus)
end

test(sensors, coverand) = (defect(sensors, coverand.center) <= 2 * coverand.radius)

let
	sensors, source = makeProblem()
	unitCover = makeUnitCover()

	# Step 0
	cover = [Coverand(newZeroPoint(), INIT_COVERAND_RADIUS)]
	k = 0
	r = cover[1].radius
	approx = cover[1].center

	t1 = time_ns()

	halt = false
	while !halt

		# Step 1
		next_cover = []
		for c in cover
			for u in unitCover
				sub = transcaleUnitCoverand(c, u)
				if test(sensors, sub)
					append!(next_cover, [sub])
				end
			end
		end
		cover = next_cover
		n = length(cover)
		r *= 0.5

		println("Iteration ", k+1, ": ", n, " coverands")

		# Step 2
		approx = cover[(1+n)>>1].center

		# Step 3
		k += 1
		halt = (r + maximum([distance(approx, c.center) for c in cover]) < PRECISION)

	end

	t2 = time_ns()

	println("Approximated source: ", approx)
	println("Real source: ", source)
	println("Distance error: ", distance(approx, source))
	println("Time: ", 1e-9 * (t2-t1), " sec")

end
